Composable Uncertainty in Symmetric Monoidal Categories for Design Problems (Extended Version)

Applied category theory often studies symmetric monoidal categories (SMCs) whose morphisms represent open systems. These structures naturally accommodate complex wiring patterns, leveraging (co)monoidal structures for splitting and merging wires, or compact closed structures for feedback. A key example is the compact closed SMC of design problems (DP), which enables a compositional approach to co-design in engineering. However, in practice, the systems of interest may not be fully known. Recently, Markov categories have emerged as a powerful framework for modeling uncertain processes. In this work, we demonstrate how to integrate this perspective into the study of open systems while preserving consistency with the underlying SMC structure. To this end, we employ the change-of-base construction for enriched categories, replacing the morphisms of a symmetric monoidal $\mathcal{V}$-category $\mathcal{C}$ with parametric maps $A \to \mathcal{C}(X,Y)$ in a Markov category induced by a symmetric monoidal monad. This results in a symmetric monoidal 2-category $N_*\mathcal{C}$ with the same objects as $\mathcal{C}$ and reparametrization 2-cells. By choosing different monads, we capture various types of uncertainty. The category underlying $\mathcal{C}$ embeds into $N_*\mathcal{C}$ via a strict symmetric monoidal functor, allowing (co)monoidal and compact closed structures to be transferred. Applied to DP, this construction leads to categories of practical relevance, such as parametrized design problems for optimization, and parametrized distributions of design problems for decision theory and Bayesian learning.

==> anc/diagrams/markov-cats/copy.tikz <==
\begin{tikzpicture}[scale = 0.6]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-2, 0) {};
		\node [style=black node] (1) at (0, 0) {};
		\node [style=none] (2) at (1, 1) {};
		\node [style=none] (3) at (1, -1) {};
		\node [style=none] (4) at (2, 1) {};
		\node [style=none] (5) at (2, -1) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw [bend left=45] (1) to (2.center);
		\draw (2.center) to (4.center);
		\draw [bend right=45] (1) to (3.center);
		\draw (3.center) to (5.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/copy_assoc_left.tikz <==
\begin{tikzpicture}[scale = 0.6]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-3.5, 0) {};
		\node [style=black node] (1) at (-1.5, 0) {};
		\node [style=none] (3) at (-0.5, 1) {};
		\node [style=none] (5) at (2.5, 1) {};
		\node [style=none] (6) at (-0.5, -1) {};
		\node [style=black node] (7) at (0.5, -1) {};
		\node [style=none] (8) at (1.5, -2) {};
		\node [style=none] (9) at (1.5, 0) {};
		\node [style=none] (10) at (2.5, -2) {};
		\node [style=none] (11) at (2.5, 0) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw [bend left=45] (1) to (3.center);
		\draw (3.center) to (5.center);
		\draw (6.center) to (7);
		\draw [bend right=45] (7) to (8.center);
		\draw (8.center) to (10.center);
		\draw [bend left=45] (7) to (9.center);
		\draw (9.center) to (11.center);
		\draw [bend right=45] (1) to (6.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/copy_assoc_right.tikz <==
\begin{tikzpicture}[scale = 0.6]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-3.5, -1) {};
		\node [style=black node] (1) at (-1.5, -1) {};
		\node [style=none] (3) at (-0.5, -2) {};
		\node [style=none] (5) at (2.5, -2) {};
		\node [style=none] (6) at (-0.5, 0) {};
		\node [style=black node] (7) at (0.5, 0) {};
		\node [style=none] (8) at (1.5, 1) {};
		\node [style=none] (9) at (1.5, -1) {};
		\node [style=none] (10) at (2.5, 1) {};
		\node [style=none] (11) at (2.5, -1) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw [bend right=45] (1) to (3.center);
		\draw (3.center) to (5.center);
		\draw (6.center) to (7);
		\draw [bend left=45] (7) to (8.center);
		\draw (8.center) to (10.center);
		\draw [bend right=45] (7) to (9.center);
		\draw (9.center) to (11.center);
		\draw [bend left=45] (1) to (6.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/copy_comm_left.tikz <==
\begin{tikzpicture}[scale = 0.5]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-2.5, 0) {};
		\node [style=black node] (1) at (-0.5, 0) {};
		\node [style=none] (2) at (0.5, 1) {};
		\node [style=none] (3) at (0.5, -1) {};
		\node [style=none] (4) at (2.25, 1) {};
		\node [style=none] (5) at (2.25, -1) {};
		\node [style=none] (6) at (2.5, 1) {};
		\node [style=none] (7) at (2.5, -1) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw [bend left=45] (1) to (2.center);
		\draw [bend right=45] (1) to (3.center);
		\draw [in=-165, out=0, looseness=0.50] (3.center) to (4.center);
		\draw [in=180, out=0, looseness=0.50] (2.center) to (5.center);
		\draw (5.center) to (7.center);
		\draw (4.center) to (6.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/copy_comm_right.tikz <==
\begin{tikzpicture}[scale = 0.6]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-2, 0) {};
		\node [style=black node] (1) at (0, 0) {};
		\node [style=none] (2) at (1, 1) {};
		\node [style=none] (3) at (1, -1) {};
		\node [style=none] (4) at (2, 1) {};
		\node [style=none] (5) at (2, -1) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw [bend left=45] (1) to (2.center);
		\draw (2.center) to (4.center);
		\draw [bend right=45] (1) to (3.center);
		\draw (3.center) to (5.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/copy_tensor_left.tikz <==
\begin{tikzpicture}[scale=0.7]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-2, 0) {};
		\node [style=black node] (1) at (0, 0) {};
		\node [style=none] (2) at (1, 1) {};
		\node [style=none] (3) at (1, -1) {};
		\node [style=none] (4) at (2, 1) {};
		\node [style=none] (5) at (2, -1) {};
		\node [style=none] (6) at (-3.5, 0) {$X \otimes Y$};
		\node [style=none] (7) at (3.5, 1) {$X \otimes Y$};
		\node [style=none] (8) at (3.5, -1) {$X \otimes Y$};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw [bend left=45] (1) to (2.center);
		\draw (2.center) to (4.center);
		\draw [bend right=45] (1) to (3.center);
		\draw (3.center) to (5.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/copy_tensor_right.tikz <==
\begin{tikzpicture}[scale=0.7]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-2.5, -1) {};
		\node [style=black node] (1) at (-0.5, -1) {};
		\node [style=none] (2) at (0.25, -0.25) {};
		\node [style=none] (3) at (0.25, -1.75) {};
		\node [style=none] (4) at (0.75, -0.25) {};
		\node [style=none] (5) at (2.25, -1.75) {};
		\node [style=none] (6) at (-3.25, -1) {$Y$};
		\node [style=none] (7) at (3, -0.5) {$X$};
		\node [style=none] (8) at (3, -1.75) {$Y$};
		\node [style=none] (9) at (-2.5, 1.25) {};
		\node [style=black node] (10) at (-0.5, 1.25) {};
		\node [style=none] (11) at (0.25, 2) {};
		\node [style=none] (12) at (0.25, 0.5) {};
		\node [style=none] (13) at (2.25, 2) {};
		\node [style=none] (14) at (0.75, 0.5) {};
		\node [style=none] (15) at (-3.25, 1.25) {$X$};
		\node [style=none] (16) at (3, 2) {$X$};
		\node [style=none] (17) at (3, 0.75) {$Y$};
		\node [style=none] (18) at (1.75, 0.75) {};
		\node [style=none] (19) at (1.75, -0.5) {};
		\node [style=none] (20) at (2.25, 0.75) {};
		\node [style=none] (21) at (2.25, -0.5) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw [bend left=45] (1) to (2.center);
		\draw (2.center) to (4.center);
		\draw [bend right=45] (1) to (3.center);
		\draw (3.center) to (5.center);
		\draw (9.center) to (10);
		\draw [bend left=45] (10) to (11.center);
		\draw (11.center) to (13.center);
		\draw [bend right=45] (10) to (12.center);
		\draw (12.center) to (14.center);
		\draw (18.center) to (20.center);
		\draw (19.center) to (21.center);
		\draw [in=-180, out=0, looseness=0.75] (14.center) to (19.center);
		\draw [in=-180, out=0, looseness=0.75] (4.center) to (18.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/copy_unit_left.tikz <==
\begin{tikzpicture}[scale = 0.6]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-2.5, 0) {};
		\node [style=black node] (1) at (-0.5, 0) {};
		\node [style=none] (3) at (0.5, 1) {};
		\node [style=none] (5) at (2.5, 1) {};
		\node [style=none] (6) at (0.5, -1) {};
		\node [style=black node] (7) at (1.5, -1) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw [bend left=45] (1) to (3.center);
		\draw (3.center) to (5.center);
		\draw (6.center) to (7);
		\draw [bend right=45] (1) to (6.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/copy_unit_middle.tikz <==
\begin{tikzpicture}[scale = 0.4]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-2, 0) {};
		\node [style=none] (1) at (2, 0) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/copy_unit_right.tikz <==
\begin{tikzpicture}[scale = 0.6]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-2.5, 0) {};
		\node [style=black node] (1) at (-0.5, 0) {};
		\node [style=none] (3) at (0.5, -1) {};
		\node [style=none] (5) at (2.5, -1) {};
		\node [style=none] (6) at (0.5, 1) {};
		\node [style=black node] (7) at (1.5, 1) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw [bend right=45] (1) to (3.center);
		\draw (3.center) to (5.center);
		\draw (6.center) to (7);
		\draw [bend left=45] (1) to (6.center);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/del.tikz <==
\begin{tikzpicture}[scale = 0.6]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-1, 0) {};
		\node [style=black node] (1) at (1, 0) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/del_tensor_left.tikz <==
\begin{tikzpicture}[scale = 0.7]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-1.5, 0) {};
		\node [style=black node] (1) at (1.5, 0) {};
		\node [style=none] (2) at (-0.5, 0.5) {$X \otimes Y$};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/del_tensor_right.tikz <==
\begin{tikzpicture}[scale = 0.7]
	\begin{pgfonlayer}{nodelayer}
		\node [style=none] (0) at (-1.5, 0.5) {};
		\node [style=black node] (1) at (1.5, 0.5) {};
		\node [style=none] (2) at (-1, 1) {$X$};
		\node [style=none] (3) at (-1.5, -1) {};
		\node [style=black node] (4) at (1.5, -1) {};
		\node [style=none] (5) at (-1, -0.5) {$Y$};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0.center) to (1);
		\draw (3.center) to (4);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/deterministic_left.tikz <==
\begin{tikzpicture}[scale = 0.7]
	\begin{pgfonlayer}{nodelayer}
		\node [style=box node] (0) at (-1, 0) {$f$};
		\node [style=black node] (1) at (0.5, 0) {};
		\node [style=none] (2) at (1.5, 1) {};
		\node [style=none] (3) at (1.5, -1) {};
		\node [style=none] (4) at (2.5, 1) {};
		\node [style=none] (5) at (2.5, -1) {};
		\node [style=none] (6) at (-2.5, 0) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (0) to (1);
		\draw [bend left=45] (1) to (2.center);
		\draw (2.center) to (4.center);
		\draw [bend right=45] (1) to (3.center);
		\draw (3.center) to (5.center);
		\draw (6.center) to (0);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/deterministic_right.tikz <==
\begin{tikzpicture}[scale = 0.7]
	\begin{pgfonlayer}{nodelayer}
		\node [style=black node] (1) at (0, 0) {};
		\node [style=none] (2) at (1, 1) {};
		\node [style=none] (3) at (1, -1) {};
		\node [style=box node] (4) at (1.5, 1) {$f$};
		\node [style=box node] (5) at (1.5, -1) {$f$};
		\node [style=none] (6) at (-2, 0) {};
		\node [style=none] (7) at (2.75, 1) {};
		\node [style=none] (8) at (2.75, -1) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw [bend left=45] (1) to (2.center);
		\draw (2.center) to (4);
		\draw [bend right=45] (1) to (3.center);
		\draw (3.center) to (5);
		\draw (6.center) to (1);
		\draw (4) to (7.center);
		\draw (8.center) to (5);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/nat_del_left.tikz <==
\begin{tikzpicture}[scale = 0.6]
	\begin{pgfonlayer}{nodelayer}
		\node [style=black node] (0) at (2, 0) {};
		\node [style=none] (1) at (-2, 0) {};
		\node [style=box node] (2) at (0, 0) {$f$};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (1.center) to (2);
		\draw (2) to (0);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/diagrams/markov-cats/nat_del_right.tikz <==
\begin{tikzpicture}[scale = 0.6]
	\begin{pgfonlayer}{nodelayer}
		\node [style=black node] (0) at (1.5, 0) {};
		\node [style=none] (1) at (-1.5, 0) {};
	\end{pgfonlayer}
	\begin{pgfonlayer}{edgelayer}
		\draw (1.center) to (0);
	\end{pgfonlayer}
\end{tikzpicture}


==> anc/string.tikzstyles <==
% TiKZ style file generated by TikZiT. You may edit this file manually,
% but some things (e.g. comments) may be overwritten. To be readable in
% TikZiT, the only non-comment lines must be of the form:
% \tikzstyle{NAME}=[PROPERTY LIST]

% Node styles
\tikzstyle{f node}=[fill=white, draw=black, shape=circle, tikzit category=Nodes, inner sep=0.5mm]
\tikzstyle{black node}=[fill=black, draw=black, shape=circle, tikzit category=Nodes, inner sep=0.5mm]
\tikzstyle{red node}=[fill={rgb,255: red,184; green,0; blue,3}, draw={rgb,255: red,184; green,0; blue,3}, shape=circle, tikzit category=Nodes, inner sep=0.5mm]
\tikzstyle{box node}=[fill=white, draw=black, shape=rectangle, tikzit category=Nodes, rounded corners]
\tikzstyle{small box}=[fill=white, draw=black, shape=rectangle, minimum width=0.5cm, minimum height=0.75cm, tikzit category=Boxes, rounded corners]
\tikzstyle{medium box}=[fill=white, draw=black, shape=rectangle, minimum width=0.75cm, minimum height=1cm, tikzit category=Boxes, rounded corners]
\tikzstyle{large box}=[fill=white, draw=black, shape=rectangle, tikzit category=Boxes, minimum width=1cm, minimum height=1.5cm, rounded corners]
\tikzstyle{huge box}=[fill=white, draw=black, shape=rectangle, tikzit category=Boxes, minimum width=1cm, minimum height=2cm, rounded corners]
\tikzstyle{gigantic dashed interface box}=[draw=black, shape=rectangle, tikzit category=Boxes, minimum width=0.5cm, minimum height=2.5 cm, rounded corners, dashed]
\tikzstyle{huge dashed interface box}=[draw=black, shape=rectangle, tikzit category=Boxes, minimum width=0.5cm, minimum height=2 cm, rounded corners, dashed]
\tikzstyle{medium dashed interface box}=[draw=black, shape=rectangle, minimum width=0.5cm, minimum height=1.5cm, rounded corners, dashed, tikzit category=Boxes]
\tikzstyle{small dashed box}=[draw=black, shape=rectangle, minimum width=0.5cm, minimum height=1cm, rounded corners, dashed, tikzit category=Boxes]
\tikzstyle{gigantic dotted interface box}=[draw=black, shape=rectangle, tikzit category=Boxes, minimum width=0.75cm, minimum height=4 cm, rounded corners, dotted]

% Edge styles
\tikzstyle{bold edge}=[-, very thick]
\tikzstyle{directed edge}=[->, new atom]
\tikzstyle{red edge}=[-, draw={rgb,255: red,184; green,0; blue,3}]
\tikzstyle{dotted edge}=[-, dotted]
\tikzstyle{dashed edge}=[-, dashed]
\tikzstyle{mid-directed}=[-, decoration={{markings, mark=at position 0.6 with {\arrow{latex}}}}, postaction=decorate]
\tikzstyle{mid-directed bold}=[-, decoration={{markings, mark=at position 0.7 with {\arrow{latex}}}}, postaction=decorate, very thick]

